A condition number for the tensor rank decomposition

The tensor rank decomposition problem consists of recovering the unique set of parameters representing a robustly identifiable low-rank tensor when the coordinate representation of the tensor is presented as input. A condition number for this problem measuring the sensitivity of the parameters to an infinitesimal change to the tensor is introduced and analyzed. It is demonstrated that the absolute condition number coincides with the inverse of the least singular value of Terracini's matrix. Several basic properties of this condition number are investigated.

==> anc/cpdcond.m <==
function [ kappa, A, T ] = cpdcond( A, ~ )
%CPDCOND Computes the condition number. 
%  The routine estimates the norm-balanced condition number of the factor
%   matrices A. If the second input argument is specified, the absolute
%   condition number is computed. 
%  The first output argument is the norm-balanced condition number.
%  The second output argument are the norm-balanced factor matrices with
%   respect to which the condition number is computed.
%  The third output argument contains Terracini's matrix of the
%   norm-balanced representatives.

% Constants
d = length(A);
n = arrayfun(@(k) size(A{k},1), 1:d);
r = size(A{1},2);
Pi = prod(n);
Sigma = sum(n-1);

%% Apply norm-balancing
scal = ones(1,r);
for k = 1 : d
    lscal = arrayfun(@(l) norm(A{k}(:,l)), 1:r);
    scal = scal .* lscal.^(1/d);
    A{k} = A{k} * diag(1./lscal);
end
for k = 1 : d
    A{k} = A{k} * diag(scal);
end
normP = sqrt(d)*norm(scal);

% Condition number is unbounded by definition.
if r*(1+Sigma) > Pi
   warning('The number of terms is not subgeneric.')
   kappa = inf;
   T = [];
   return;
end

%% Construct Terracini's matrix
T = zeros(Pi,r*(d+Sigma));
for l = 1 : r
   lT = [];
   for k = 1 : d
       B = arrayfun(...
           @(kk) repmat(A{kk}(:,l),1,n(k)), 1:d, 'UniformOutput', false ...
       );
       B{k} = eye(n(k));
       lT = [lT krp(B)];
   end
   T(:,(d+Sigma)*(l-1)+1:(d+Sigma)*l) = lT;
end

%% Compute relative condition number
N = r*(1+Sigma);
S = svd(T,0);
kappa = 1 / S(N);
if nargin == 1
   tensNorm = norm(krp(A)*ones(r,1));
   kappa = (kappa * tensNorm) / normP;
end
if ( S(1)*100*eps > S(N) )
   warning('Computed condition number may not be accurate!')
end

    % Compute Khatri-Rao product
    function [X] = krp(B)
       Ns = prod(arrayfun(@(k)size(B{k},1),1:length(B)));
       X = zeros(Ns,size(B{1},2));
       for ll = 1 : size(X,2)
           x = B{1}(:,ll);
           for kk = 2 : length(B)
               x = kron(x,B{kk}(:,ll));
           end
           X(:,ll) = x;
       end
    end
end



==> anc/flatten.m <==
function [ v ] = flatten( A )
%FLATTEN Vectorizes a given set of factor matrices A.

v = [];
for r = 1 : size(A{1},2)
    for k = 1 : length(A);
        v = [v; A{k}(:,r)];
    end
end
end



==> anc/isl.m <==
function [ p, delta ] = isl( p, nabla, n, r )
%ISL Applies the Iterated Scaling algorithm. 
%   The first input argument is the set of vectorized factor matrices.
%   The second input argument is the perturbation vector.
%   The third input argument is an array of integers containing the
%     dimensions of the tensor represented by the vectorized factor
%     matrices in p.
%   The fourth input argument is the number of terms in the rank
%     decomposition of the tensor represented by p.
%   The first output argument is the rescaled set of vectorized factor
%     matrices, representing the same tensor as p.
%   The second output argument is a vector perpendicular to the kernel
%     of Terracini's matrix, whose norm is approximately the square of the
%     norm of nabla.

% Constants
d = length(n);
cn = cumsum(n);
Sigma = cn(d);

% Construct kernel
K = zeros(r*Sigma, r*(d-1));
li = 1;
for i = 1 : r
   pt = p((i-1)*Sigma+1:i*Sigma);
   for k = 2 : d
       off = (i-1)*Sigma;
       K(off+1:off+cn(1),li) = pt(1:cn(1));
       K(off+cn(k-1)+1:off+cn(k),li) = -pt(cn(k-1)+1:cn(k));
       li = li + 1;
   end
end

% Iterated scaling algorithm
p0 = p;
pk = p;
delta = zeros(size(p));
gam = ones(d-1,r);
[U,S,V] = svd(K,0);
nablanorm = inf;
while nablanorm > 10*eps
    v = V*(S\(U'*nabla));
    gam = gam - reshape(v, [d-1 r]);
    zk = pk + K*v;
    off = 0;
    for i = 1 : r
        pk(off+1:off+cn(1)) = p0(off+1:off+cn(1))/prod(gam(:,i));
        off = off + n(1);
        for k = 2 : d
            pk(off+1:off+n(k)) = p0(off+1:off+n(k))*gam(k-1,i);
            off = off + n(k);
        end
    end
    nabla = zk - pk;
    delta = delta + (nabla - U*(U'*nabla));
    nabla = U*(U'*nabla);
    nablanorm = norm(nabla);
end
p = pk;
end


